Fitting Prediction Rule Ensembles with R Package pre

Prediction rule ensembles (PREs) are sparse collections of rules, offering highly interpretable regression and classification models. This paper presents the R package pre, which derives PREs through the methodology of Friedman and Popescu (2008). The implementation and functionality of package pre is described and illustrated through application on a dataset on the prediction of depression. Furthermore, accuracy and sparsity of PREs is compared with that of single trees, random forest and lasso regression in four benchmark datasets. Results indicate that pre derives ensembles with predictive accuracy comparable to that of random forests, while using a smaller number of variables for prediction.

==> anc/Replication_script.R <==
###################################################
### Header
###################################################

## Date:         2020-02-14
## Authors:      Marjolein Fokkema
## Institution:  Leiden University
##
## R-codes for the article "Fitting prediction rule 
## ensembles with R package pre." The code for 
## sections 4 and 5 requires pre (>= 0.7.2).
##
## The code for section 5 additionally requires packages: 
##  akima (>= 0.6-2)
##  glmnet (>= 3.0-2) 
##  mlbench (>= 2.1-1)
##  party (>= 1.2-3) 
##  partykit (>= 1.3-3)
##  randomForest (>= 4.6-12) 
##  rpart (>=4.1-15) 
##  pROC (>=1.16.1)
##
## Furthermore, RuleFit (version 3) is required. This 
## software can be obtained from 
## https://statweb.stanford.edu/~jhf/R_RuleFit.html, 
## where operating-system specific installation instructions 
## are also provided. 
##
## Further notes:
##
## The code for the Empirical Evaluation (section 5) is 
## computationally burdensome. Therefore, pre-run results
## are stored in a supplementary file, which can be loaded
## with the command:
##
## load(file = "pre_empirical_evaluation_results.RData")
##
## (This assumes the corresponging RData file is available
## in the current working directory.)
##
## The analyses of Section 5 can be processed by setting
## 'run <- TRUE' in the corresponding chunk. Note that in 
## that case, the code below assumes 1) that the file 
## "benchmark_functions.R", which is provided as a 
## supplementary file, is available in the current working 
## directory; 2) the RuleFit software has been installed
## on your system, following the instructions on 
## on https://statweb.stanford.edu/~jhf/R_RuleFit.html 
## 
##
## We cannot guarantee that the functions work with future
## versions of R and the indicated packages.


###################################################
### 4.1 Prediction of depression
###################################################

library("pre")
data("carrillo")

set.seed(42)
carrillo.ens <- pre(bdi ~ ., data = carrillo)
carrillo.ens

coef(carrillo.ens)

predict(carrillo.ens, newdata = carrillo)

imps <- importance(carrillo.ens, standardize = TRUE, round = 4L)

imps$baseimps[1:3, ]

plot(carrillo.ens, nterms = 6, plot.dim = c(2,3), standardize = TRUE, 
     cex = .7)

singleplot(carrillo.ens, varname = "ntot")

pairplot(carrillo.ens, varnames = c("n4", "open4"),
         col = grey(seq(1, .4, by = -.01)))

set.seed(43)
nullmods <- bsnullinteract(carrillo.ens, nsamp = 100)

int.carrillo <- interact(carrillo.ens, nullmods = nullmods, 
                         varnames = c("n4", "open4", "e6"))

set.seed(44)
cv.carrillo <- cvpre(carrillo.ens)



###################################################
### 4.2. Customizing rule induction and model selection
###################################################

set.seed(42)
car.ens.bag <- pre(bdi ~ ., data = carrillo, sampfrac = 1, 
                   maxdepth = Inf, learnrate = 0, 
                   tree.control = partykit::ctree_control(alpha = 1))

set.seed(42)
car.ens.ranfor <- pre(bdi ~ ., data = carrillo, sampfrac = 1, 
                      maxdepth = Inf, learnrate = 0, 
                      tree.control = partykit::ctree_control(alpha = 1),
                      mtry = ceiling(sqrt(ncol(carrillo))))

neff <- nrow(carrillo) 
set.seed(42)
car.ens.rulef <- pre(bdi ~ ., data = carrillo, tree.unbiased = FALSE,
                     maxdepth = maxdepth_sampler(), 
                     sampfrac = min(1, (11 * sqrt(neff) + 1) / neff),
                     nfolds = round(min(20, max(0, 5200 / neff - 2))))

print(car.ens.rulef, penalty.par.val = "lambda.min")

samp_func <- function(...) 1:nrow(carrillo)

car.ens.tree <- pre(bdi ~ ., data = carrillo, ntrees = 1, 
   type = "rules", sampfrac = samp_func)

set.seed(42)
car.ens.unp <- pre(bdi ~ ., data = carrillo, lambda = c(0, 1))

print(car.ens.unp, penalty.par.val = 0)

set.seed(42)
car.ens.mae <- pre(bdi ~ ., data = carrillo, type.measure = "mae")




###################################################
### 5. Empirical evaluation
###################################################

run <- FALSE # set to TRUE to recompute all results for Section 5

## When recomputing results, rfhome (the folder in which files 
## rulefit.r and rf_go.exe are stored) needs to be specified. 
## If rfhome is not specified, it is assumed these files are stored 
## in the current working directory.
## 
## For unix, e.g. (replace bracketed value):
## rfhome <- "/home/[user]/Desktop/RuleFit"
##
## For Windows, e.g. (replace bracketed value):
## rfhome <- "C:/users/[user]/Desktop/RuleFit"
##
## For Windows, the RuleFit program has an expiry date (see
## https://statweb.stanford.edu/~jhf/R_RuleFit.html ). It may be
## necessary to set the system date to an earlier date, otherwise
## the RuleFit program will not function and an error will be printed.
## 
## If an error occurs during recomputation of the results, intermediate
## results are saved in the current working directory in the files
## "BH_results.RData", "BC_results.RDate", "Io_results.RData" and 
## "Oz_results.RData". These contain matrices with predictive accuracies,
## computation times, and the number of selected variables or terms. The
## matrices have a row for each bootstrap replication and a column for
## fitting procedure. They can be loaded into R using function load(). 

if (run) {
  
  ## Load packages:
  library("mlbench") ## for datasets
  library("partykit") ## for fitting ctrees and cforests
  library("pre") ## for fitting pres
  library("glmnet") ## for fitting lasso regressions
  library("rpart") ## for fitting CARTs
  library("randomForest") ## for fitting random forests
  library("akima") ## required for Rulefit
  source("benchmark_functions.R") ## functions for model fitting and evaluation
  
  ## Set up RuleFit:
  platform <- ifelse(.Platform$OS.type == "windows", "windows", "unix")
  if (!exists("rfhome")) rfhome <- getwd()
  if (.Platform$OS.type == "windows") {
    if (!all(file.exists(c("rulefit.r", "rf_go.exe", "move.bat", 
                           "RuleFit_help.html")))) {
      cat("\n For execution of this code, files rulefit.r, rf_go.exe 
          and move.bat should be installed in the current working 
          directory. These files can be obtained from:
          https://statweb.stanford.edu/~jhf/R_RuleFit.html \n
          Please follow the installation instructions provided there.")
    }
  } else {
    if (!all(file.exists(c("rulefit.r", "rf_go.exe")))) {
      cat("\n For execution of this code, files rulefit.r and 
          rf_go.exe should be installed in the current working 
          directory. These files can be obtained from:
          https://statweb.stanford.edu/~jhf/R_RuleFit.html \n
          Please follow the installation instructions provided there.")
    }
  }
  source(paste0(rfhome, "/rulefit.r"))
  
  ## Set up random seed(s):
  set.seed(666)
  seeds <- sample(9999, 500)
  
  ## Load BostonHousing and assess performance:
  data("BostonHousing")
  set.seed(seeds[1])
  bs_samples <- set_bootstrap_samples(BostonHousing, B = 250)
  BH_bs <- list()
  for (b in 52:250) {
    set.seed(seeds[b])
    print(b)
    BH_bs[[b]] <- try(fit_models(BostonHousing, train = bs_samples$train[[b]], 
                                 test = bs_samples$test[[b]], depvar = "medv",
                                 family = "gaussian"))
  }
  ## Get and save predictive accuracies, no. of variables and computation time:
  BH_accs <- try(get_mse(BH_bs))
  BH_nvars <- try(get_nvars(BH_bs))
  BH_time <- try(get_time(BH_bs))
  save(BH_accs, BH_nvars, BH_time, file = "BH_results.RData")
  
  ## Load BreastCancer and assess performance:
  data("BreastCancer")
  BreastCancer <- BreastCancer[,-which(names(BreastCancer) == "Id")]
  BreastCancer <- BreastCancer[complete.cases(BreastCancer),]
  ## Convert predictor variables to numeric:
  ord_vars <- c("Cl.thickness", "Cell.size", "Cell.shape", "Marg.adhesion", 
                "Epith.c.size", "Bare.nuclei", "Bl.cromatin", "Normal.nucleoli",
                "Mitoses")
  BreastCancer[ord_vars] <- sapply(BreastCancer[ord_vars], 
                                   function(x) (as.numeric(as.character(x))))
  set.seed(seeds[2])
  bs_samples <- set_bootstrap_samples(BreastCancer, B = 250)
  BC_bs <- list()
  for (b in 1:250) {
    set.seed(seeds[2])
    print(b)
    BC_bs[[b]] <- try(fit_models(BreastCancer, train = bs_samples$train[[b]], 
                                 test = bs_samples$test[[b]], depvar = "Class",
                                 family = "binomial"))
  }
  ## Get and save predictive accuracties, no. of terms and computation time:
  BC_accs <- try(get_auc(BC_bs))
  BC_nterms <- try(get_nterms(BC_bs))
  BC_time <- try(get_time(BC_bs))
  save(BC_accs, BC_nterms, BC_time, file = "BC_results.RData")
  
  ## Load Ionosphere and assess performance:
  data("Ionosphere")
  ## Remove variable with zero variance:
  Ionosphere <- Ionosphere[, -which(names(Ionosphere) == "V2")] 
  names(Ionosphere)[1] <- "Vone" # prevents issues with names of dummy coded factors
  set.seed(seeds[3])
  bs_samples <- set_bootstrap_samples(Ionosphere, B = 250)
  Io_bs <- list()
  for (b in 1:250) {
    set.seed(seeds[b])
    print(b)
    Io_bs[[b]] <- try(fit_models(Ionosphere, train = bs_samples$train[[b]], 
                                 test = bs_samples$test[[b]], depvar = "Class",
                                 family = "binomial"))
  }
  ## Get and save predictive accuracies, no. of variables and computation time:
  Io_accs <- try(get_auc(Io_bs))
  Io_nvars <- try(get_nvars(Io_bs))
  Io_time <- try(get_time(Io_bs))
  save(Io_accs, Io_nvars, Io_time, file = "Io_results.RData")
  
  
  ## Load Ozone and assess performance:
  data("Ozone")
  ## Remove day number and temperature at El Monte (too many missings):
  Ozone <- Ozone[,-which(names(Ozone) %in% c("V2", "V9"))] 
  Ozone <- Ozone[complete.cases(Ozone),]
  names(Ozone)[1]  <- "Vone" # prevents issues with names of dummy coded factors
  set.seed(seeds[4])
  bs_samples <- set_bootstrap_samples(Ozone, B = 250)
  Oz_bs <- list()
  for (b in 1:250) {
    set.seed(seeds[b])
    print(b)
    Oz_bs[[b]] <- try(fit_models(Ozone, train = bs_samples$train[[b]], 
                                 test = bs_samples$test[[b]], depvar = "V4", 
                                 family = "gaussian"))
  }
  ## Get and save predictive accuracies, no. of terms and computation time:
  Oz_accs <- try(get_mse(Oz_bs))
  Oz_nterms <- try(get_nterms(Oz_bs))
  Oz_time <- try(get_time(Oz_bs))
  save(Oz_accs, Oz_nterms, Oz_time, file = "Oz_results.RData")
  
  ## Aggregate computation times:
  time <- try(rbind(BH_time, BC_time, Io_time, Oz_time))
  
  ## Save results:
  save(BH_accs, BH_nvars, Oz_accs, Oz_nterms, Io_accs, Io_nvars, 
       BC_accs, BC_nterms, time, file = "Empirical_evaluation_results.RData")

} else {
  
  load("Empirical_evaluation_results.RData")
  
}



###################################################
### Section 5. Table 2.
###################################################

Table <- data.frame(BostonHousing = paste0(sprintf("%.2f", colMeans(BH_accs)), 
                                           " (", sprintf("%.2f", apply(BH_accs, 2, sd)), ")")) 
Table <- cbind(Table, BreastCancer = paste0(sprintf("%.3f", colMeans(BC_accs)), " (", 
                                            sprintf("%.3f", apply(BC_accs, 2, sd)), ")"))
Table <- cbind(Table, Ionosphere = paste0(sprintf("%.3f", colMeans(Io_accs)), " (", 
                                          sprintf("%.3f", apply(Io_accs, 2, sd)), ")"))
Table <- cbind(Table, Ozone = paste0(sprintf("%.2f", colMeans(Oz_accs)), " (", 
                                     sprintf("%.2f", apply(Oz_accs, 2, sd)), ")"))
rownames(Table) <- c("pre_1se", "pre_min", "lasso", "ctree", "cforest", 
                     "rpart", "randomForest", "rulefit_min", "rulefit_FS")
ranks <- cbind(rank(colMeans(BH_accs)), 10 - rank(colMeans(BC_accs)), 
               10 - rank(colMeans(Io_accs)), rank(colMeans(Oz_accs)))
Table[,"Mean rank"] <- rowMeans(ranks)
Table[order(Table[,"Mean rank"]),]



###################################################
### Section 5. Figure 7.
###################################################

# Winsorize outliers to make plot more informative:
BC_accs[BC_accs[,"rpart"] < .90, "rpart"] <- .90

# Set method names and order of appearance in plots:
method_labels <- c("pre_1se", "pre_min",  "lasso", "ctree", "cforest", 
                   "rpart", "randomForest", "rulefit_min", "rulefit_FS")
reord <- c("lasso", "rpart", "ctree", "cforest", "randomForest", "pre_1se", 
           "pre_min", "rulefit_min", "rulefit_FS")
colnames(BH_accs) <- colnames(Oz_accs) <- colnames(BC_accs) <- 
  colnames(Io_accs) <- method_labels

# Create plots:
par(mfrow = c(2, 2))
boxplot.matrix(as.matrix(BH_accs[,reord]), names = rep("", times = 9), 
               ylab = "test MSE", boxwex = .3, cex.lab = 1.2, cex.axis = 1.2,
               main = "BostonHousing", col = "grey")
text(1:9, par("usr")[3]-2.5, srt = 45, adj = 1, xpd = TRUE, labels = reord)
boxplot.matrix(as.matrix(Oz_accs[,reord]), names=  rep("", times = 9), 
               ylab = "test MSE", boxwex = .3, cex.lab = 1.2, cex.axis = 1.2, 
               main = "Ozone", col = "grey")
text(1:9, par("usr")[3]-1.5, srt = 45, adj = 1, xpd = TRUE, labels = reord)
boxplot.matrix(as.matrix(BC_accs)[,reord], names = rep("", times = 9), 
               ylab = "test AUC", boxwex = .3, cex.lab = 1.2, cex.axis = 1.2,
               main = "BreastCancer", col = "grey")
text(1:9, par("usr")[3]-.01, srt = 45, adj = 1, xpd = TRUE, labels = reord)
boxplot.matrix(as.matrix(Io_accs)[,reord], names=  rep("", times = 9), 
               ylab = "test AUC", boxwex = .3, cex.lab = 1.2, cex.axis = 1.2,
               main = "Ionosphere", col = "grey")
text(1:9, par("usr")[3]-.018, srt = 45, adj = 1, xpd = TRUE, labels = reord)




###################################################
### Section 5. Figure 8.
###################################################

par(mfrow = c(2, 2))
labels_nvars <- c("pre_1se", "pre_min", "ctree", "lasso", "cforest", 
                  "rulefit_min", "rulefit_FS")
colnames(BH_nvars) <- labels_nvars
reord_nvars <- c("lasso", "ctree", "cforest", "pre_1se", "pre_min", 
                 "rulefit_min", "rulefit_FS")
boxplot.matrix(as.matrix(BH_nvars[ , reord_nvars]), names = rep("", times = 7), 
               ylab = "# of variables selected", boxwex = .3, cex.lab = 1.2, 
               cex.axis = 1.2, main = "BostonHousing", col = "grey")
text(1:7, par("usr")[3]-.6, srt = 45, adj = 1, xpd = TRUE, labels = reord_nvars)

labels_nterms <- c("pre_1se", "pre_min", "rulefit_min", "rulefit_FS")
colnames(Oz_nterms) <- labels_nterms
boxplot.matrix(as.matrix(Oz_nterms), ylab = "# of terms selected", boxwex = .3, 
               cex.lab = 1.2, cex.axis = 1.2, names = rep("", times = 4),
               main = "Ozone", col = "grey")
text(1:4, par("usr")[3]-30, srt = 45, adj = 1, xpd = TRUE, 
     labels = labels_nterms)

colnames(BC_nterms) <- labels_nterms

boxplot.matrix(as.matrix(BC_nterms), ylab = "# of terms selected", boxwex = .3, 
               cex.lab = 1.2, cex.axis = 1.2, names = rep("", times = 4),
               main = "BreastCancer", col = "grey")
text(1:4, par("usr")[3]-4, srt = 45, adj = 1, xpd = TRUE, 
     labels = labels_nterms)

colnames(Io_nvars) <- labels_nvars
boxplot.matrix(as.matrix(Io_nvars[,reord_nvars]), 
               ylab = "# of variables selected", 
               boxwex = .3, cex.lab = 1.2, cex.axis = 1.2, 
               names = rep("", times = 7), main = "Ionosphere", col = "grey")
text(1:7, par("usr")[3]-2, srt = 45, adj = 1, xpd = TRUE, labels = reord_nvars)




###################################################
### Section 5. Figure 9.
###################################################

par(mfrow = c(1, 1))
colnames(time) <- c("pre",  "lasso", "ctree", "cforest", "rpart", 
                    "randomForest", "rulefit_min", "rulefit_FS")
reord_time <- c("lasso", "rpart", "ctree", "cforest", "randomForest", 
                "pre", "rulefit_min", "rulefit_FS")
boxplot.matrix(log(as.matrix(time[ , reord_time])), 
               ylab = "Computation time (in seconds)",
               boxwex = .3, cex.lab = 1.2, cex.axis = 1.2, 
               names = rep("", times = 8), col = "grey")
text(1:8, par("usr")[3]-.5, srt = 45, adj = 1, xpd = TRUE, 
     labels = reord_time)



==> anc/benchmark_functions.R <==
set_bootstrap_samples <- function(dataset, B = 100) {
  train <- list()
  test <- list()
  for (b in 1:B) {
    train[[b]] <- sample(1:nrow(dataset), nrow(dataset), replace = TRUE)
    rownumbers <- 1:nrow(dataset)
    test[[b]] <- rownumbers[!(rownumbers %in% train[[b]])]
  }
  return(list(train = train, test = test))
}

fit_models <- function(dataset, train, test, depvar, family, x_names = NULL, 
                          verbose = TRUE) {
  
  if (is.null(x_names)) {
    x_names <- names(dataset)[-which(names(dataset) == depvar)]
  }
  
  ff <- formula(paste(paste(depvar, " ~ "), paste(x_names, collapse = "+")), 
                env = .GlobalEnv)
  
  depvar_ind <- which(names(dataset) == depvar)

  
  ## fit pre:
  if (verbose) cat("Fitting pre... ")
  pre_time <- system.time(
    try(pres <- pre(ff, data = dataset[train, ], maxdepth = 4)))["elapsed"]
  if (family == "binomial") {
    try(pre_preds_1se <- predict(pres, newdata = dataset[test, ], 
                                 type = "response", 
                                 penalty.par.val = "lambda.1se")) 
    try(pre_preds_min <- predict(pres, newdata = dataset[test, ], 
                                 type = "response", 
                                 penalty.par.val = "lambda.min")) 
  } else {
    try(pre_preds_1se <- predict(pres, newdata = dataset[test, ], 
                                 penalty.par.val = "lambda.1se"))   
    try(pre_preds_min <- predict(pres, newdata = dataset[test, ], 
                                 penalty.par.val = "lambda.min"))   
  }
  imps_1se <- try(pre::importance(pres, plot = FALSE, penalty.par.val = "lambda.1se"))
  imps_min <- try(pre::importance(pres, plot = FALSE, penalty.par.val = "lambda.min"))
  pre_nvars_1se <- try(nrow(imps_1se$varimp))
  pre_nvars_min <- try(nrow(imps_min$varimp))  
  lambda_ind <- try(which(pres$glmnet.fit$lambda == pres$glmnet.fit$lambda.1se))
  pre_nterms_1se <- try(pres$glmnet.fit$nzero[lambda_ind])
  lambda_ind <- try(which(pres$glmnet.fit$lambda == pres$glmnet.fit$lambda.min))
  pre_nterms_min <- try(pres$glmnet.fit$nzero[lambda_ind])

  
  ## fit ctree:
  if (verbose) cat("Fitting ctree... ")
  ctree_time <- system.time(
    try(ctrees <- ctree(ff, data = dataset[train, ])))["elapsed"]
  if (family == "binomial") {
    ctree_preds <- try(predict(ctrees, newdata = dataset[test, ], 
                               type = "prob")[,2])
  } else {
    ctree_preds <- try(predict(ctrees, newdata = dataset[test, ]))
  }
  nvars <- 0
  if (class(ctrees)[1] != "try-error") {
    # for all predictor variables, except Y:
    for(m in names(dataset)[-depvar_ind]) { 
      # if the name appears in the rules >0 times, count it:
      if (sum(grepl(m, list.rules(ctrees))) > 0) { 
        nvars <- nvars+1  
      }
    }
  }
  ctree_nvars <- nvars
  
  
  ## fit cforest:
  if (verbose) cat("Fitting cforest... ")
  cforest_time <- system.time(
    try(cforests <- partykit::cforest(ff, data = dataset[train, ])))["elapsed"]
  if (family == "binomial") {
    cforest_preds <- suppressWarnings(try(predict(cforests, newdata = dataset[test, ], 
                                      type = "prob")[,2]))
  } else {
    cforest_preds <- try(predict(cforests, newdata = dataset[test, ]))
  }
  varImps <- try(partykit::varimp(cforests))
  cforest_nvars <- try(length(varImps[varImps != 0]))
  
  
  ## fit randomForest:
  if (verbose) cat("Fitting randomForest... ")
  randomForest_time <- system.time(
    try(randomForests <- randomForest(ff, data = dataset[train, ])))["elapsed"]
  if (family == "binomial") {
    try(randomForest_preds <- predict(randomForests, newdata = dataset[test, ], 
                                      type = "prob")[,2])    
  } else {
    try(randomForest_preds <- predict(randomForests, newdata = dataset[test, ]))
  }

  
  ## fit glmnet:
  if (verbose) cat("Fitting lasso... ")
  x <- model.matrix(ff, data = dataset)
  assigns <- attr(x, "assign")
  y <- as.vector(dataset[, depvar_ind])
  lasso_time <- system.time(
    try(lassos <- cv.glmnet(x[train, ], y[train], family = family)))["elapsed"]
  if (family == "binomial") {
    try(lasso_preds <- predict(lassos, newx = x[test,], type = "response"))
  } else {
    try(lasso_preds <- predict(lassos, newx = x[test,]))      
  }
  coefs <- try(as(coef.glmnet(lassos, s = "lambda.min"), Class = "matrix"))
  if (class(coefs)[1] != "try-error") {
    # add column to coefs names, called assign:
    coefs <- data.frame(cbind(coefs, c(0, unlist(assigns))), row.names = rownames(coef))
    names(coefs) <- c("coef", "assign")
    # for each non-zero value of assign, sum coef values:
    coefs2 <- rep(NA, times = length(unique(assigns[-1]))) # -1 for the intercept
    for (j in 1:max(coefs$assign)) {
      coefs2[j] <- sum(coefs$coef[coefs$assign == j])
    }
    lasso_nvars <- length(coefs2[coefs2 != 0]) # count nonzero coefficients
  } else {
    lasso_nvars <- 0
  }
  
  ## fit rpart:
  if (verbose) cat("Fitting rpart... ")
  rpart_time <- system.time(
    try(tree <- rpart(ff, data = dataset[train, ])))["elapsed"]
  # get minimum cv error + se for pruning:
  cp_min_ind <- try(which.min(tree$cptable[, "xerror"]))
  cp_1se <- try(tree$cptable[cp_min_ind, "xerror"] + tree$cptable[cp_min_ind, "xstd"])
  cp_1se_ind <- try(head(which(tree$cptable[, "xerror"] <= cp_1se), n = 1))
  # prune tree and save result:
  cp <- try(tree$cptable[cp_1se_ind, "CP"])
  rparts <- try(prune(tree, cp = cp))
  if (family == "binomial") {
    try(rpart_preds <- predict(rparts, newdata = dataset[test, ])[,2]) 
  } else {
    try(rpart_preds <- predict(rparts, newdata = dataset[test, ]))      
  }


  ## fit rulefit:
  if (verbose) cat("Fitting Rulefit... ")
  rfmode <- ifelse(family == "gaussian", "regress", "class")
  x <- model.matrix(ff, data = dataset)[,-1] # -1 omits the intercept
  y <- as.vector(dataset[, depvar_ind])
  if (family == "binomial") {
    y <- as.numeric(as.factor(y))
    y <- ifelse(y == 2, 1, -1)
  }
  # fit rulefit with lasso:
  rulefit_las_time <- system.time(
    try(rulefit_mod_las <- rulefit(x[train, ], y[train], sparse = 1,
                               rfmode = rfmode, quiet = TRUE)))["elapsed"]
  if (family == "gaussian") {
    rulefit_preds_las <- try(rfpred(x[test, ]))
  } else {
    rulefit_preds_las <- try(1.0 / (1.0 + exp(-rfpred(x[test, ]))))
  }
  rulefit_nvars_las <- try(sum(varimp(plot = FALSE)$imp != 0))
  rulefit_nterms_las <- try(runstats(rulefit_mod_las)$terms)
  # fit rulefit with forward stepwise:
  rulefit_fs_time <- system.time(
    try(rulefit_mod_fs <- rulefit(x[train, ], y[train], sparse = 3,
                               rfmode = rfmode, quiet = TRUE)))["elapsed"]
  if (family == "gaussian") {
    rulefit_preds_fs <- try(rfpred(x[test, ]))
  } else {
    rulefit_preds_fs <- try(1.0 / (1.0 + exp(-rfpred(x[test, ]))))
  }
  rulefit_nvars_fs <- try(sum(varimp(plot = FALSE)$imp != 0))
  rulefit_nterms_fs <- try(runstats(rulefit_mod_fs)$terms)
  
  
  ## Gather variable counts:
  xval_nvars <- list(pre_1se = get0("pre_nvars_1se"), 
                     pre_min = get0("pre_nvars_min"),
                     ctree = get0("ctree_nvars"), 
                     lasso = get0("lasso_nvars"), 
                     cforest = get0("cforest_nvars"),
                     rulefit_las = get0("rulefit_nvars_las"),
                     rulefit_fs = get0("rulefit_nvars_fs"))
  
  ## Gather term counts:
  xval_nterms <- list(pre_1se = get0("pre_nterms_1se"),
                      pre_min = get0("pre_nterms_min"),
                      rulefit_las = get0("rulefit_nterms_las"),
                      rulefit_fs = get0("rulefit_nterms_fs"))
  
  ## Gather predicted values:
  if (family == "gaussian") {
    true_y <- dataset[test, depvar]
  } else {
    true_y <- as.numeric(dataset[test, depvar])-1
  }
  xval_preds <- data.frame(pre_1se = get0("pre_preds_1se"), 
                           pre_min = get0("pre_preds_min"),
                           lasso = get0("lasso_preds"), 
                           ctree = get0("ctree_preds"), 
                           cforest = get0("cforest_preds"), 
                           rpart = get0("rpart_preds"), 
                           randomForest = get0("randomForest_preds"),
                           rulefit_las = get0("rulefit_preds_las"),
                           rulefit_fs = get0("rulefit_preds_fs"),
                           true_y = true_y)
    
  ## Gather computation times:
  time <- list(pre = pre_time, 
               lasso = lasso_time, 
               ctree = ctree_time, 
               cforest = cforest_time, 
               rpart = rpart_time, 
               randomForest = randomForest_time,
               rulefit_las = rulefit_las_time,
               rulefit_fs = rulefit_fs_time)
  
  ## Calculate predictive accuracy:
  if (family == "gaussian") {
    acc <- colMeans(sapply(data.frame(xval_preds), `-`, 
                           dataset[test, depvar])^2)
  } else {
    acc <- c()
    acc$SEL <- colMeans((xval_preds$true_y - xval_preds)^2)
    colAUC <- function(x, true_y) pROC::auc(response = true_y, predictor = x,
                                            quiet = TRUE)
    acc$AUC <- apply(xval_preds, 2, colAUC, true_y = xval_preds$true_y) 
  }

  return(list(xval_preds = xval_preds,
              acc = acc,
              time = time,
              xval_nvars = xval_nvars,
              xval_nterms = xval_nterms))
}


get_mse <- function(object) {
  df <- t(sapply(object, `[[`, "acc"))
  colnames(df) <- c("pre_1se", "pre_min", "lasso", "ctree", "cforest", "rpart", 
                    "randomForest", "rulefit_las", "rulefit_fs", "true_y")
  return(df[,-which(colnames(df) == "true_y")])
}


get_auc <- function(object) {
  df <- t(sapply(lapply(object, `[[`, "acc"), `[[`, "AUC"))
  colnames(df) <- c("pre_1se", "pre_min", "lasso", "ctree", "cforest", "rpart", 
                    "randomForest", "rulefit_las", "rulefit_fs", "true_y")
  df <- df[,-which(colnames(df) == "true_y")]
  return(df)
}


get_nvars <- function(object) {
  apply(t(sapply(object, `[[`, "xval_nvars")), 2, unlist)
}


get_nterms <- function(object) {
  apply(t(sapply(object, `[[`, "xval_nterms")), 2, unlist)
}


get_time <- function(object) {
  apply(t(sapply(object, `[[`, "time")), 2, unlist)
}


list.rules <- function (x, i = NULL, ...) {
  if (is.null(i)) 
    i <- partykit::nodeids(x, terminal = TRUE)
  if (length(i) > 1) {
    ret <- sapply(i, list.rules, x = x)
    names(ret) <- if (is.character(i)) 
      i
    else names(x)[i]
    return(ret)
  }
  if (is.character(i) && !is.null(names(x))) 
    i <- which(names(x) %in% i)
  stopifnot(length(i) == 1 & is.numeric(i))
  stopifnot(i <= length(x) & i >= 1)
  i <- as.integer(i)
  dat <- partykit::data_party(x, i)
  if (!is.null(x$fitted)) {
    findx <- which("(fitted)" == names(dat))[1]
    fit <- dat[, findx:ncol(dat), drop = FALSE]
    dat <- dat[, -(findx:ncol(dat)), drop = FALSE]
    if (ncol(dat) == 0) 
      dat <- x$data
  }
  else {
    fit <- NULL
    dat <- x$data
  }
  rule <- c()
  recFun <- function(node) {
    if (partykit::id_node(node) == i) {
      return(NULL)
    }
    kid <- sapply(partykit::kids_node(node), partykit::id_node)
    whichkid <- max(which(kid <= i))
    split <- partykit::split_node(node)
    ivar <- partykit::varid_split(split)
    svar <- names(dat)[ivar]
    index <- partykit::index_split(split)
    if (is.factor(dat[, svar])) {
      if (is.null(index)) 
        index <- ((1:nlevels(dat[, svar])) > partykit::breaks_split(split)) + 
          1
      slevels <- levels(dat[, svar])[index == whichkid]
      srule <- paste(svar, " %in% c(\"", paste(slevels, 
                                               collapse = "\", \"", sep = ""), "\")", sep = "")
    }
    else {
      if (is.null(index)) {
        index <- 1:length(kid)
      }
      breaks <- cbind(c(-Inf, partykit::breaks_split(split)), c(partykit::breaks_split(split), 
                                                                Inf))
      sbreak <- breaks[index == whichkid, ]
      right <- partykit::right_split(split)
      srule <- c()
      if (is.finite(sbreak[1])) {
        srule <- c(srule, paste(svar, ifelse(right, ">", 
                                             ">="), sbreak[1]))
      }
      if (is.finite(sbreak[2])) { 
        srule <- c(srule, paste(svar, ifelse(right, "<=", 
                                             "<"), sbreak[2]))
      }
      srule <- paste(srule, collapse = " & ")
    }
    rule <<- c(rule, srule)
    return(recFun(node[[whichkid]]))
  }
  node <- recFun(partykit::node_party(x))
  paste(rule, collapse = " & ")
}

